Closing the U.S. gender wage gap requires understanding its heterogeneity

In 2016, the majority of full-time employed women in the U.S. earned significantly less than comparable men. The extent to which women were affected by gender inequality in earnings, however, depended greatly on socio-economic characteristics, such as marital status or educational attainment. In this paper, we analyzed data from the 2016 American Community Survey using a high-dimensional wage regression and applying double lasso to quantify heterogeneity in the gender wage gap. We found that the gap varied substantially across women and was driven primarily by marital status, having children at home, race, occupation, industry, and educational attainment. We recommend that policy makers use these insights to design policies that will reduce discrimination and unequal pay more effectively.

==> figures/effectplots/effectplot.R <==
########################################################
######## Generate Plots with (significant) effects #####
############# and confidence bands #####################
########################################################
rm(list = ls())
library(hdm)
library(ggplot2)
library(tidyverse)
library(cowplot)
library(ggthemes)

# Folder where project is saved
mydir <-
  "C:/Users/PuD/Documents/Pippo/Promotion/DissundPapers/gendergap/"

#######################################################
################ High School Data #####################
#######################################################
# Load effect object
load(paste0(
  mydir,
  "analysis2/regression/jointtest/jointeffecthighschool.RData"
))

joint.effect.hs <- joint.effect
rm(joint.effect)

# Generate joint confidence region (at 95%-level) ## HDM update!?
CI <- confint(joint.effect.hs,
              level = 0.9,
              B = 1000,
              joint = TRUE)
dfhs <- cbind(coef(joint.effect.hs), CI)

rownames(dfhs) <- str_replace(rownames(dfhs), "sexTRUE:", "")

# Extract only significant effects + also include child5 (for comparison reasons)
signindx <- CI[, 1] * CI[, 2] > 0 | rownames(CI) == "sexTRUE:dchlt5"
dfhs <- dfhs[signindx,]
dfhs <- data.frame(dfhs)
names(dfhs) <- c("Effect", "lower", "upper")
dfhs$name <- rownames(dfhs)
dfhs = arrange(dfhs, Effect)

# for limits of graph 
gmin <- min(dfhs$lower)
gmax <- max(dfhs$upper)

#######################################################
################ Bachelor Data ########################
#######################################################
load(paste0(
  mydir,
  "analysis2/regression/jointtest/jointeffectbachelor.RData"
))

# Generate joint confidence region (at 95%-level) ## HDM update!?
rm(CI)
CI <- confint(joint.effect,
              level = 0.9,
              B = 1000,
              joint = TRUE)
df <- cbind(coef(joint.effect), CI)

rownames(df) <- str_replace(rownames(df), "sexTRUE:", "")

# Extract only significant effects
signindx <- CI[, 1] * CI[, 2] > 0
df <- df[signindx,]
df <- data.frame(df)
names(df) <- c("Effect", "lower", "upper")
df$name <- rownames(df)
df = arrange(df, Effect)

# for limits of graph 
gmin2 <- min(df$lower)
gmax2 <- max(df$upper)

gmin <- min(gmin, gmin2) 
gmax <- max(gmax, gmax2)
# Generate data frame for ggplot2

# marst
df.marst <-  df[grep("marst", df$name),]
df.marst$name <- str_replace(df.marst$name, "marst", "")

### order in incraesing manner ! 
#df.marst$name <-  factor(df.marst$name, levels = df.marst$name)

gmarst <- ggplot(df.marst, aes(y = Effect, x = name, fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gmarst

rm(df.marst)

# Motherhood / Own children 
df.dchlt <- df[grep("dchlt", df$name),]
df.dchlt$name <- str_replace(df.dchlt$name, "dchlt", "Child age < ")

gdchlt <- ggplot(df.dchlt, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Own Children") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdchlt

rm(df.dchlt)


# race and ethnicity
df.race <- df[grep("race", df$name),]
df.race$name <- str_replace(df.race$name, "race", "")
df.race$name <- str_replace(df.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
df.race$name <- str_replace(df.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(df.race, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race / Ethnicity") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

grace

rm(df.race)

# Industry

df.ind1990c <- df[grep("ind1990c", df$name),]
df.ind1990c$name <- str_replace(df.ind1990c$name, "ind1990c", "")
df.ind1990c$name <- str_replace(df.ind1990c$name, "PROFE", "Profess./Rel. services")
df.ind1990c$name <- str_replace(df.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")

gind1990c <- ggplot(df.ind1990c, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gind1990c

rm(df.ind1990c)

# Occupation
df.occ2010c <- df[grep("occ2010c", df$name),]
df.occ2010c$name <- str_replace(df.occ2010c$name, "occ2010c", "")

df.occ2010c.1 <- df.occ2010c[1:round(nrow(df.occ2010c)/2),]

gocc2010c.1 <- ggplot(df.occ2010c.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.1
rm(df.occ2010c.1)


df.occ2010c.2 <- df.occ2010c[(round(nrow(df.occ2010c)/2)+1):nrow(df.occ2010c),]

gocc2010c.2 <- ggplot(df.occ2010c.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.2
rm(df.occ2010c.2)

# Degree field
df.degfield <- df[grep("degfield", df$name),]
df.degfield$name <- str_replace(df.degfield$name, "degfield", "")

df.degfield.1 <- df.degfield[1:round(nrow(df.degfield)/2),]

gdegfield.1 <- ggplot(df.degfield.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Field of Degree (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdegfield.1
rm(df.degfield.1)


df.degfield.2 <- df.degfield[(round(nrow(df.degfield)/2)+1):nrow(df.degfield),]

gdegfield.2 <- ggplot(df.degfield.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Field of Degree (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdegfield.2
rm(df.degfield.2)


# p=align_plots(gmarst, 
#               gdchlt, 
#               grace, 
#               gind1990c, 
#               gocc2010c.1,
#               gocc2010c.2, 
#               gdegfield.1, 
#               gdegfield.2, align="hv")

#ggsave('descriptives_marst.png', path = paste0(mydir, "descriptives/graphs/"), p[[1]], width=12, height=7, dpi=120)
# https://cran.r-project.org/web/packages/cowplot/vignettes/plot_grid.html

plots <- plot_grid(gmarst, 
          gdchlt, 
          grace, 
          gind1990c, 
          gocc2010c.1,
          gocc2010c.2, 
          gdegfield.1, 
          gdegfield.2, 
          ncol = 3, align="v")

ggsave('effects_bachelor.png', path =
         paste0(mydir, "GenderWageGap/Paper_V4_short/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)


#######################################################
################ High School Data #####################
#######################################################
keepindx <- c(grep("gmax", ls()), grep("gmin", ls()), grep("mydir", ls()), grep("dfhs", ls()))
rm(list = ls()[-keepindx])

# Generate data frame for ggplot2

# marst
dfhs.marst <-  dfhs[grep("marst", dfhs$name),]
dfhs.marst$name <- str_replace(dfhs.marst$name, "marst", "")

### order in incraesing manner ! 
#dfhs.marst$name <-  factor(dfhs.marst$name, levels = dfhs.marst$name)

gmarst <- ggplot(dfhs.marst, aes(y = Effect, x = name, fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gmarst

rm(dfhs.marst)

# Motherhood / Own children 
dfhs.dchlt <- dfhs[grep("dchlt", dfhs$name),]
dfhs.dchlt$name <- str_replace(dfhs.dchlt$name, "dchlt", "Child age < ")

gdchlt <- ggplot(dfhs.dchlt, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Own Children") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdchlt

rm(dfhs.dchlt)


# race and ethnicity
dfhs.race <- dfhs[grep("race", dfhs$name),]
dfhs.race$name <- str_replace(dfhs.race$name, "race", "")
dfhs.race$name <- str_replace(dfhs.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
dfhs.race$name <- str_replace(dfhs.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(dfhs.race, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race / Ethnicity") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

grace

rm(dfhs.race)

# Industry

dfhs.ind1990c <- dfhs[grep("ind1990c", dfhs$name),]
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ind1990c", "")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "PROFE", "Profess./Rel. services")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "TRANS", "Transportation")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "RETAIL", "Retail Trade")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ADMIN", "Public Admin")


gind1990c <- ggplot(dfhs.ind1990c, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gind1990c

rm(dfhs.ind1990c)

# Occupation
dfhs.occ2010c <- dfhs[grep("occ2010c", dfhs$name),]
dfhs.occ2010c$name <- str_replace(dfhs.occ2010c$name, "occ2010c", "")

dfhs.occ2010c.1 <- dfhs.occ2010c[1:round(nrow(dfhs.occ2010c)/2),]

gocc2010c.1 <- ggplot(dfhs.occ2010c.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.1
rm(dfhs.occ2010c.1)


dfhs.occ2010c.2 <- dfhs.occ2010c[(round(nrow(dfhs.occ2010c)/2)+1):nrow(dfhs.occ2010c),]

gocc2010c.2 <- ggplot(dfhs.occ2010c.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.2
rm(dfhs.occ2010c.2)

# Experience and Veteran Status
dfhs.expvetst <- dfhs[c(grep("vetstat", dfhs$name), grep("exp", dfhs$name)),]
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "exp", "Experience")
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "vetstatVeteran", "Veteran")

gexpvetst <- ggplot(dfhs.expvetst, aes(y = Effect, x = ordered(name, levels = c("Veteran", "Experience")),
                                       fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Experience, Veteran Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gexpvetst
rm(dfhs.expvetst)

# Hours Worked
dfhs.hw <- dfhs[grep("hw", dfhs$name),]
dfhs.hw$name <- str_replace(dfhs.hw$name, "hw", "")
dfhs.hw$name <- str_replace(dfhs.hw$name, "70plus", "> 70 ")
dfhs.hw$name <- str_replace(dfhs.hw$name, "to", " < ")

ghw <- ggplot(dfhs.hw, aes(y = Effect, x = ordered(name, levels = 
                                                     c("40 < 49",
                                                       "50 < 59",
                                                       "60 < 69",
                                                       "> 70 ")),
                           fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Hours Worked") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

ghw
rm(dfhs.hw)

plots <- plot_grid(gmarst, 
                   gdchlt, 
                   grace, 
                   gexpvetst,
                   gind1990c, 
                   gocc2010c.1,
                   gocc2010c.2, 
                   ghw,  
                   ncol = 3, align="v")

ggsave('effects_highschool.png', path =
         paste0(mydir, "GenderWageGap/Paper_V4_short/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)










==> figures/effectplots/effectplot_allsignificant.R <==
########################################################
######## Generate Plots with (significant) effects #####
############# and confidence bands #####################
########################################################

# This file: Plot all effects that are significant in at least one of the two samples

rm(list = ls())
library(hdm)
library(ggplot2)
library(tidyverse)
library(cowplot)
library(ggthemes)

# Folder where project is saved
mydir <-
  "C:/Users/PuD/Documents/Pippo/Promotion/DissundPapers/gendergap/"

#######################################################
################ High School Data #####################
#######################################################
# Load effect object
load(paste0(
  mydir,
  "analysis3/regression/jointtest/jointeffecthighschool.Rda"
))

joint.effect.hs <- joint.effect
rm(joint.effect)

# Generate joint confidence region (at 95%-level) ## HDM update!?
# Update after hdm 0.3.0
CIhs <- confint(joint.effect.hs,
              level = 0.95,
              B = 1000,
              joint = TRUE)
dfhs <- cbind(coef(joint.effect.hs), CIhs)

# Find  significant effects for highschool
signindxhs <- CIhs[, 1] * CIhs[, 2] > 0 

namessignhs <- rownames(dfhs[signindxhs,])


#######################################################
################ Bachelor Data ########################
#######################################################
load(paste0(
  mydir,
  "analysis3/regression/jointtest/jointeffectbachelor.Rda"
))

# Generate joint confidence region (at 95%-level) ## HDM update!?
# Update after hdm 0.3.0
CI <- confint(joint.effect,
              level = 0.95,
              B = 1000,
              joint = TRUE)
df <- cbind(coef(joint.effect), CI)

# Find significant effects for bachelor
signindx <- CI[, 1] * CI[, 2] > 0 

namessign <- rownames(df[signindx,])

# Extract effects that are significant either for bachelor or for highschool

# Highschool 
dfhs <- dfhs[rownames(dfhs) %in% namessignhs | rownames(dfhs) %in% namessign,]
dfhs <- data.frame(dfhs)

# Bachelor
df <- df[rownames(df) %in% namessignhs | rownames(df) %in% namessign,]
df <- data.frame(df)

# Add significance to df/dfhs
dfhs$signif <- rownames(dfhs) %in% namessignhs
df$signif <- rownames(df) %in% namessign
dfhs$signif <- as.integer(dfhs$signif)
df$signif <- as.integer(df$signif)

names(dfhs) <- names(df) <- c("Effect", "lower", "upper", "signif")
rownames(df) <- str_replace(rownames(df), "sexTRUE:", "")
rownames(dfhs) <- str_replace(rownames(dfhs), "sexTRUE:", "")

dfhs$name <- rownames(dfhs)
df$name <- rownames(df)

# for limits of graph 
gmin <- min(dfhs$lower)
gmax <- max(dfhs$upper)

gmin2 <- min(df$lower)
gmax2 <- max(df$upper)

gmin <- min(gmin, gmin2) 
gmax <- max(gmax, gmax2)

##########################################################
############## Generate Plots ############################
##########################################################

## Colors / alpha for scale
cols <- c("1" = "indianred2", "0" = "grey46")
alphas <- c("1" = 1, "0" = 0.5)

# Generate data frame for ggplot2

# marst
df.marst <-  df[grep("marst", df$name),]
df.marst$name <- str_replace(df.marst$name, "marst", "")


gmarst <- ggplot(df.marst, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital status") + 
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip() 

gmarst

rm(df.marst)

# Motherhood / Own children 
df.dchlt <- df[grep("dchlt", df$name),]
df.dchlt$name <- str_replace(df.dchlt$name, "dchlt", "Child age < ")
df.dchlt$name <- str_replace(df.dchlt$name, "Child age < 19", "Age 18 or younger")
df.dchlt$name <- str_replace(df.dchlt$name, "Child age < 5", "Age 4 or younger")

gdchlt <- ggplot(df.dchlt, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +  
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Child") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gdchlt

rm(df.dchlt)


# race and ethnicity
df.race <- df[grep("race", df$name),]
df.race$name <- str_replace(df.race$name, "race", "")
df.race$name <- str_replace(df.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
df.race$name <- str_replace(df.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(df.race, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

grace

rm(df.race)

# Industry

df.ind1990c <- df[grep("ind1990c", df$name),]
df.ind1990c$name <- str_replace(df.ind1990c$name, "ind1990c", "")
df.ind1990c$name <- str_replace(df.ind1990c$name, "PROFE", "Profess./Rel. services")
df.ind1990c$name <- str_replace(df.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")
df.ind1990c$name <- str_replace(df.ind1990c$name, "TRANS", "Transportation")
df.ind1990c$name <- str_replace(df.ind1990c$name, "RETAIL", "Retail Trade")
df.ind1990c$name <- str_replace(df.ind1990c$name, "ADMIN", "Public Admin")

gind1990c <- ggplot(df.ind1990c, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gind1990c

rm(df.ind1990c)

# Occupation
df.occ2010c <- df[grep("occ2010c", df$name),]
df.occ2010c$name <- str_replace(df.occ2010c$name, "occ2010c", "")

df.occ2010c.1 <- df.occ2010c[1:round(nrow(df.occ2010c)/2),]

gocc2010c.1 <- ggplot(df.occ2010c.1, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gocc2010c.1
rm(df.occ2010c.1)


df.occ2010c.2 <- df.occ2010c[(round(nrow(df.occ2010c)/2)+1):nrow(df.occ2010c),]

gocc2010c.2 <- ggplot(df.occ2010c.2, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gocc2010c.2
rm(df.occ2010c.2)

# Degree field
df.degfield <- df[grep("degfield", df$name),]
df.degfield$name <- str_replace(df.degfield$name, "degfield", "")

df.degfield.1 <- df.degfield[1:round(nrow(df.degfield)/2),]

gdegfield.1 <- ggplot(df.degfield.1, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "College major (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gdegfield.1
rm(df.degfield.1)


df.degfield.2 <- df.degfield[(round(nrow(df.degfield)/2)+1):nrow(df.degfield),]

gdegfield.2 <- ggplot(df.degfield.2, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
    ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "College major (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gdegfield.2
rm(df.degfield.2, df.degfield)

# Experience and Veteran Status
df.expvetst <- df[c(grep("vetstat", df$name), grep("exp", df$name)),]
df.expvetst$name <- str_replace(df.expvetst$name, "exp", "Experience")
df.expvetst$name <- str_replace(df.expvetst$name, "vetstatVeteran", "Veteran")

gexpvetst <- ggplot(df.expvetst, aes(y = Effect, x = ordered(name, levels = c("Veteran", "Experience")))) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
    ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Experience, veteran status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gexpvetst
rm(df.expvetst)

# Hours Worked
df.hw <- df[grep("hw", df$name),]
df.hw$name <- str_replace(df.hw$name, "hw", "")
df.hw$name <- str_replace(df.hw$name, "70plus", "> 70 ")
df.hw$name <- str_replace(df.hw$name, "to", " < ")

ghw <- ggplot(df.hw, aes(y = Effect, x = ordered(name, levels = 
                                                   c("40 < 49",
                                                     "50 < 59",
                                                     "60 < 69",
                                                     "> 70 ")))) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Hours worked") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

ghw
rm(df.hw)


# p=align_plots(gmarst, 
#               gdchlt, 
#               grace, 
#               gind1990c, 
#               gocc2010c.1,
#               gocc2010c.2, 
#               gdegfield.1, 
#               gdegfield.2, align="hv")

#ggsave('descriptives_marst.pdf', path = paste0(mydir, "descriptives/graphs/"), p[[1]], width=12, height=7, dpi=120)
# https://cran.r-project.org/web/packages/cowplot/vignettes/plot_grid.html

plots <- plot_grid(gmarst, 
          gdchlt, 
          grace, 
          gexpvetst,
          gind1990c, 
          gocc2010c.1,
          gocc2010c.2, 
          ghw,
          gdegfield.1, 
          gdegfield.2,
          ncol = 3, align="v")

ggsave('effects_bachelor_allsignificant.pdf', path =
         paste0(mydir, "GenderWageGap/Paper_V7/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)

plots <- plot_grid(gmarst, 
                   gdchlt, 
                   grace, 
                   gexpvetst,
                   gind1990c, 
                   gocc2010c.1,
                   gocc2010c.2, 
                   ghw,
                   ncol = 3, align="v")

ggsave('effects_bachelor_allsignificant_nodegfield.pdf', path =
         paste0(mydir, "GenderWageGap/Paper_V7/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)




#######################################################
################ High School Data #####################
#######################################################
#keepindx <- c(grep("gmax", ls()), grep("gmin", ls()), grep("mydir", ls()), grep("dfhs", ls()))
#rm(list = ls()[-keepindx])

rm(gmarst, 
  gdchlt, 
  grace, 
  gexpvetst,
  gind1990c, 
  gocc2010c.1,
  gocc2010c.2, 
  gdegfield.1, 
  gdegfield.2)
# Generate data frame for ggplot2

# marst
dfhs.marst <-  dfhs[grep("marst", dfhs$name),]
dfhs.marst$name <- str_replace(dfhs.marst$name, "marst", "")

### order in incraesing manner ! 
#dfhs.marst$name <-  factor(dfhs.marst$name, levels = dfhs.marst$name)

gmarst <- ggplot(dfhs.marst, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gmarst

rm(dfhs.marst)

# Motherhood / Own children 
dfhs.dchlt <- dfhs[grep("dchlt", dfhs$name),]
dfhs.dchlt$name <- str_replace(dfhs.dchlt$name, "dchlt", "Child age < ")
dfhs.dchlt$name <- str_replace(dfhs.dchlt$name, "Child age < 19", "Age 18 or younger")
dfhs.dchlt$name <- str_replace(dfhs.dchlt$name, "Child age < 5", "Age 4 or younger")

gdchlt <- ggplot(dfhs.dchlt, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  ylab("Effects (log points)") +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Child") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gdchlt

rm(dfhs.dchlt)


# race and ethnicity
dfhs.race <- dfhs[grep("race", dfhs$name),]
dfhs.race$name <- str_replace(dfhs.race$name, "race", "")
dfhs.race$name <- str_replace(dfhs.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
dfhs.race$name <- str_replace(dfhs.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(dfhs.race, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

grace

rm(dfhs.race)

# Industry

dfhs.ind1990c <- dfhs[grep("ind1990c", dfhs$name),]
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ind1990c", "")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "PROFE", "Profess./Rel. services")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "TRANS", "Transportation")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "RETAIL", "Retail Trade")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ADMIN", "Public Admin")

gind1990c <- ggplot(dfhs.ind1990c, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gind1990c

rm(dfhs.ind1990c)

# Occupation
dfhs.occ2010c <- dfhs[grep("occ2010c", dfhs$name),]
dfhs.occ2010c$name <- str_replace(dfhs.occ2010c$name, "occ2010c", "")

dfhs.occ2010c.1 <- dfhs.occ2010c[1:round(nrow(dfhs.occ2010c)/2),]

gocc2010c.1 <- ggplot(dfhs.occ2010c.1, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gocc2010c.1
rm(dfhs.occ2010c.1)


dfhs.occ2010c.2 <- dfhs.occ2010c[(round(nrow(dfhs.occ2010c)/2)+1):nrow(dfhs.occ2010c),]

gocc2010c.2 <- ggplot(dfhs.occ2010c.2, aes(y = Effect, x = name)) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gocc2010c.2
rm(dfhs.occ2010c.2)

# Experience and Veteran Status
dfhs.expvetst <- dfhs[c(grep("vetstat", dfhs$name), grep("exp", dfhs$name)),]
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "exp", "Experience")
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "vetstatVeteran", "Veteran")

gexpvetst <- ggplot(dfhs.expvetst, aes(y = Effect, x = ordered(name, levels = c("Veteran", "Experience")))) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) + 
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Experience, veteran status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

gexpvetst
rm(dfhs.expvetst)

# Hours Worked
dfhs.hw <- dfhs[grep("hw", dfhs$name),]
dfhs.hw$name <- str_replace(dfhs.hw$name, "hw", "")
dfhs.hw$name <- str_replace(dfhs.hw$name, "70plus", "> 70 ")
dfhs.hw$name <- str_replace(dfhs.hw$name, "to", " < ")

ghw <- ggplot(dfhs.hw, aes(y = Effect, x = ordered(name, levels = 
                                                     c("40 < 49",
                                                       "50 < 59",
                                                       "60 < 69",
                                                       "> 70 ")))) +
  geom_col(aes(fill = factor(signif), alpha = factor(signif)), width = 0.75) +
  scale_fill_manual(values = cols) +   
  scale_alpha_manual(values = alphas) + 
  ylim(c(gmin, gmax)) + 
  ylab("Effects (log points)") +
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.3, col = "black")+ 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Hours worked") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.title = element_text(size = 12), axis.text=element_text(size=14)) +
  coord_flip()

ghw
rm(dfhs.hw)

plots <- plot_grid(gmarst, 
                   gdchlt, 
                   grace, 
                   gexpvetst,
                   gind1990c, 
                   gocc2010c.1,
                   gocc2010c.2, 
                   ghw,  
                   ncol = 3, align="v")

ggsave('effects_highschool_allsignificant.pdf', path =
         paste0(mydir, "GenderWageGap/Paper_V7/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)










==> figures/effectplots/old/effectplot.R <==
########################################################
######## Generate Plots with (significant) effects #####
############# and confidence bands #####################
########################################################
rm(list = ls())
library(hdm)
library(ggplot2)
library(tidyverse)
library(cowplot)
library(ggthemes)

# Folder where project is saved
mydir <-
  "C:/Users/PuD/Documents/Pippo/Promotion/DissundPapers/gendergap/"

#######################################################
################ High School Data #####################
#######################################################
# Load effect object
load(paste0(
  mydir,
  "analysis2/regression/jointtest/jointeffecthighschool.RData"
))

joint.effect.hs <- joint.effect
rm(joint.effect)

# Generate joint confidence region (at 95%-level) ## HDM update!?
CI <- confint(joint.effect.hs,
              level = 0.9,
              B = 1000,
              joint = TRUE)
dfhs <- cbind(coef(joint.effect.hs), CI)

rownames(dfhs) <- str_replace(rownames(dfhs), "sexTRUE:", "")

# Extract only significant effects + also include child5 (for comparison reasons)
signindx <- CI[, 1] * CI[, 2] > 0 | rownames(CI) == "sexTRUE:dchlt5"
dfhs <- dfhs[signindx,]
dfhs <- data.frame(dfhs)
names(dfhs) <- c("Effect", "lower", "upper")
dfhs$name <- rownames(dfhs)
dfhs = arrange(dfhs, Effect)

# for limits of graph 
gmin <- min(dfhs$lower)
gmax <- max(dfhs$upper)

#######################################################
################ Bachelor Data ########################
#######################################################
load(paste0(
  mydir,
  "analysis2/regression/jointtest/jointeffectbachelor.RData"
))

# Generate joint confidence region (at 95%-level) ## HDM update!?
rm(CI)
CI <- confint(joint.effect,
              level = 0.9,
              B = 1000,
              joint = TRUE)
df <- cbind(coef(joint.effect), CI)

rownames(df) <- str_replace(rownames(df), "sexTRUE:", "")

# Extract only significant effects
signindx <- CI[, 1] * CI[, 2] > 0
df <- df[signindx,]
df <- data.frame(df)
names(df) <- c("Effect", "lower", "upper")
df$name <- rownames(df)
df = arrange(df, Effect)

# for limits of graph 
gmin2 <- min(df$lower)
gmax2 <- max(df$upper)

gmin <- min(gmin, gmin2) 
gmax <- max(gmax, gmax2)
# Generate data frame for ggplot2

# marst
df.marst <-  df[grep("marst", df$name),]
df.marst$name <- str_replace(df.marst$name, "marst", "")

### order in incraesing manner ! 
#df.marst$name <-  factor(df.marst$name, levels = df.marst$name)

gmarst <- ggplot(df.marst, aes(y = Effect, x = name, fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gmarst

rm(df.marst)

# Motherhood / Own children 
df.dchlt <- df[grep("dchlt", df$name),]
df.dchlt$name <- str_replace(df.dchlt$name, "dchlt", "Child age < ")

gdchlt <- ggplot(df.dchlt, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Own Children") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdchlt

rm(df.dchlt)


# race and ethnicity
df.race <- df[grep("race", df$name),]
df.race$name <- str_replace(df.race$name, "race", "")
df.race$name <- str_replace(df.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
df.race$name <- str_replace(df.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(df.race, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race / Ethnicity") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

grace

rm(df.race)

# Industry

df.ind1990c <- df[grep("ind1990c", df$name),]
df.ind1990c$name <- str_replace(df.ind1990c$name, "ind1990c", "")
df.ind1990c$name <- str_replace(df.ind1990c$name, "PROFE", "Profess./Rel. services")
df.ind1990c$name <- str_replace(df.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")

gind1990c <- ggplot(df.ind1990c, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gind1990c

rm(df.ind1990c)

# Occupation
df.occ2010c <- df[grep("occ2010c", df$name),]
df.occ2010c$name <- str_replace(df.occ2010c$name, "occ2010c", "")

df.occ2010c.1 <- df.occ2010c[1:round(nrow(df.occ2010c)/2),]

gocc2010c.1 <- ggplot(df.occ2010c.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.1
rm(df.occ2010c.1)


df.occ2010c.2 <- df.occ2010c[(round(nrow(df.occ2010c)/2)+1):nrow(df.occ2010c),]

gocc2010c.2 <- ggplot(df.occ2010c.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.2
rm(df.occ2010c.2)

# Degree field
df.degfield <- df[grep("degfield", df$name),]
df.degfield$name <- str_replace(df.degfield$name, "degfield", "")

df.degfield.1 <- df.degfield[1:round(nrow(df.degfield)/2),]

gdegfield.1 <- ggplot(df.degfield.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Field of Degree (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdegfield.1
rm(df.degfield.1)


df.degfield.2 <- df.degfield[(round(nrow(df.degfield)/2)+1):nrow(df.degfield),]

gdegfield.2 <- ggplot(df.degfield.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Field of Degree (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdegfield.2
rm(df.degfield.2)


# p=align_plots(gmarst, 
#               gdchlt, 
#               grace, 
#               gind1990c, 
#               gocc2010c.1,
#               gocc2010c.2, 
#               gdegfield.1, 
#               gdegfield.2, align="hv")

#ggsave('descriptives_marst.png', path = paste0(mydir, "descriptives/graphs/"), p[[1]], width=12, height=7, dpi=120)
# https://cran.r-project.org/web/packages/cowplot/vignettes/plot_grid.html

plots <- plot_grid(gmarst, 
          gdchlt, 
          grace, 
          gind1990c, 
          gocc2010c.1,
          gocc2010c.2, 
          gdegfield.1, 
          gdegfield.2, 
          ncol = 3, align="v")

ggsave('effects_bachelor.png', path =
         paste0(mydir, "GenderWageGap/Paper_V4_short/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)


#######################################################
################ High School Data #####################
#######################################################
keepindx <- c(grep("gmax", ls()), grep("gmin", ls()), grep("mydir", ls()), grep("dfhs", ls()))
rm(list = ls()[-keepindx])

# Generate data frame for ggplot2

# marst
dfhs.marst <-  dfhs[grep("marst", dfhs$name),]
dfhs.marst$name <- str_replace(dfhs.marst$name, "marst", "")

### order in incraesing manner ! 
#dfhs.marst$name <-  factor(dfhs.marst$name, levels = dfhs.marst$name)

gmarst <- ggplot(dfhs.marst, aes(y = Effect, x = name, fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gmarst

rm(dfhs.marst)

# Motherhood / Own children 
dfhs.dchlt <- dfhs[grep("dchlt", dfhs$name),]
dfhs.dchlt$name <- str_replace(dfhs.dchlt$name, "dchlt", "Child age < ")

gdchlt <- ggplot(dfhs.dchlt, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Own Children") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gdchlt

rm(dfhs.dchlt)


# race and ethnicity
dfhs.race <- dfhs[grep("race", dfhs$name),]
dfhs.race$name <- str_replace(dfhs.race$name, "race", "")
dfhs.race$name <- str_replace(dfhs.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
dfhs.race$name <- str_replace(dfhs.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(dfhs.race, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race / Ethnicity") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

grace

rm(dfhs.race)

# Industry

dfhs.ind1990c <- dfhs[grep("ind1990c", dfhs$name),]
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ind1990c", "")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "PROFE", "Profess./Rel. services")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "TRANS", "Transportation")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "RETAIL", "Retail Trade")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ADMIN", "Public Admin")


gind1990c <- ggplot(dfhs.ind1990c, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gind1990c

rm(dfhs.ind1990c)

# Occupation
dfhs.occ2010c <- dfhs[grep("occ2010c", dfhs$name),]
dfhs.occ2010c$name <- str_replace(dfhs.occ2010c$name, "occ2010c", "")

dfhs.occ2010c.1 <- dfhs.occ2010c[1:round(nrow(dfhs.occ2010c)/2),]

gocc2010c.1 <- ggplot(dfhs.occ2010c.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.1
rm(dfhs.occ2010c.1)


dfhs.occ2010c.2 <- dfhs.occ2010c[(round(nrow(dfhs.occ2010c)/2)+1):nrow(dfhs.occ2010c),]

gocc2010c.2 <- ggplot(dfhs.occ2010c.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gocc2010c.2
rm(dfhs.occ2010c.2)

# Experience and Veteran Status
dfhs.expvetst <- dfhs[c(grep("vetstat", dfhs$name), grep("exp", dfhs$name)),]
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "exp", "Experience")
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "vetstatVeteran", "Veteran")

gexpvetst <- ggplot(dfhs.expvetst, aes(y = Effect, x = ordered(name, levels = c("Veteran", "Experience")),
                                       fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Experience, Veteran Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

gexpvetst
rm(dfhs.expvetst)

# Hours Worked
dfhs.hw <- dfhs[grep("hw", dfhs$name),]
dfhs.hw$name <- str_replace(dfhs.hw$name, "hw", "")
dfhs.hw$name <- str_replace(dfhs.hw$name, "70plus", "> 70 ")
dfhs.hw$name <- str_replace(dfhs.hw$name, "to", " < ")

ghw <- ggplot(dfhs.hw, aes(y = Effect, x = ordered(name, levels = 
                                                     c("40 < 49",
                                                       "50 < 59",
                                                       "60 < 69",
                                                       "> 70 ")),
                           fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Hours Worked") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none", axis.text=element_text(size=11)) +
  coord_flip()

ghw
rm(dfhs.hw)

plots <- plot_grid(gmarst, 
                   gdchlt, 
                   grace, 
                   gexpvetst,
                   gind1990c, 
                   gocc2010c.1,
                   gocc2010c.2, 
                   ghw,  
                   ncol = 3, align="v")

ggsave('effects_highschool.png', path =
         paste0(mydir, "GenderWageGap/Paper_V4_short/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)










==> figures/effectplots/old/effectplot_highschool.R <==
########################################################
######## Generate Plots with (significant) effects #####
############# and confidence bands #####################
########################################################

#######################################################
################ High School Data #####################
#######################################################
rm(list = ls())
library(hdm)
library(ggplot2)
library(tidyverse)
library(cowplot)
library(ggthemes)

# Folder where project is saved
mydir <-
  "C:/Users/PuD/Documents/Pippo/Promotion/DissundPapers/gendergap/"
load(paste0(
  mydir,
  "analysis2/regression/jointtest/jointeffecthighschool.RData"
))

joint.effect.sh <- joint.effect
# Generate joint confidence region (at 95%-level) ## HDM update!?
CI <- confint(joint.effect.hs,
              level = 0.9,
              B = 1000,
              joint = TRUE)
dfhs <- cbind(coef(joint.effect.hs), CI)

rownames(dfhs) <- str_replace(rownames(dfhs), "sexTRUE:", "")

# Extract only significant effects
signindx <- CI[, 1] * CI[, 2] > 0
dfhs <- dfhs[signindx,]
dfhs <- data.frame(dfhs)
names(dfhs) <- c("Effect", "lower", "upper")
dfhs$name <- rownames(dfhs)
dfhs = arrange(dfhs, Effect)

# for limits of graph 
gmin <- min(dfhs$lower)
gmax <- max(dfhs$upper)

# Generate data frame for ggplot2

# marst
dfhs.marst <-  dfhs[grep("marst", dfhs$name),]
dfhs.marst$name <- str_replace(dfhs.marst$name, "marst", "")

### order in incraesing manner ! 
#dfhs.marst$name <-  factor(dfhs.marst$name, levels = dfhs.marst$name)

gmarst <- ggplot(dfhs.marst, aes(y = Effect, x = name, fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Marital Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

gmarst

rm(dfhs.marst)

# Motherhood / Own children 
dfhs.dchlt <- dfhs[grep("dchlt", dfhs$name),]
dfhs.dchlt$name <- str_replace(dfhs.dchlt$name, "dchlt", "Child age < ")

gdchlt <- ggplot(dfhs.dchlt, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Own Children") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

gdchlt

rm(dfhs.dchlt)


# race and ethnicity
dfhs.race <- dfhs[grep("race", dfhs$name),]
dfhs.race$name <- str_replace(dfhs.race$name, "race", "")
dfhs.race$name <- str_replace(dfhs.race$name, "Other Asian or Pacific Islander", "Other Asian/Pacific Isl.")
dfhs.race$name <- str_replace(dfhs.race$name, "Black/African American/Negro", "Black/African American")


grace <- ggplot(dfhs.race, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Race / Ethnicity") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

grace

rm(dfhs.race)

# Industry

dfhs.ind1990c <- dfhs[grep("ind1990c", dfhs$name),]
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ind1990c", "")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "PROFE", "Profess./Rel. services")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "FINANCE", "Finance/Insur./Real est.")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "TRANS", "Transportation")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "RETAIL", "Retail Trade")
dfhs.ind1990c$name <- str_replace(dfhs.ind1990c$name, "ADMIN", "Public Admin")


gind1990c <- ggplot(dfhs.ind1990c, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Industry") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

gind1990c

rm(dfhs.ind1990c)

# Occupation
dfhs.occ2010c <- dfhs[grep("occ2010c", dfhs$name),]
dfhs.occ2010c$name <- str_replace(dfhs.occ2010c$name, "occ2010c", "")

dfhs.occ2010c.1 <- dfhs.occ2010c[1:round(nrow(dfhs.occ2010c)/2),]

gocc2010c.1 <- ggplot(dfhs.occ2010c.1, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (1/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

gocc2010c.1
rm(dfhs.occ2010c.1)


dfhs.occ2010c.2 <- dfhs.occ2010c[(round(nrow(dfhs.occ2010c)/2)+1):nrow(dfhs.occ2010c),]

gocc2010c.2 <- ggplot(dfhs.occ2010c.2, aes(y = Effect, x = factor(name), fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Occupation (2/2)") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

gocc2010c.2
rm(dfhs.occ2010c.2)

# Experience and Veteran Status
dfhs.expvetst <- dfhs[c(grep("vetstat", dfhs$name), grep("exp", dfhs$name)),]
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "exp", "Experience")
dfhs.expvetst$name <- str_replace(dfhs.expvetst$name, "vetstatVeteran", "Veteran")

gexpvetst <- ggplot(dfhs.expvetst, aes(y = Effect, x = ordered(name, levels = c("Veteran", "Experience")),
                                     fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Experience, Veteran Status") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

gexpvetst
rm(dfhs.expvetst)

# Hours Worked
dfhs.hw <- dfhs[grep("hw", dfhs$name),]
dfhs.hw$name <- str_replace(dfhs.hw$name, "hw", "")
dfhs.hw$name <- str_replace(dfhs.hw$name, "70plus", "> 70 ")
dfhs.hw$name <- str_replace(dfhs.hw$name, "to", " < ")

ghw <- ggplot(dfhs.hw, aes(y = Effect, x = ordered(name, levels = 
                                                   c("40 < 49",
                                                     "50 < 59",
                                                     "60 < 69",
                                                     "> 70 ")),
                         fill = "brown4")) +
  geom_col(width = 0.75) +
  ylim(c(gmin, gmax)) + 
  geom_errorbar(mapping = aes(ymin = lower, ymax = upper), width = 0.25, col = "grey46") + 
  theme_minimal() +
  theme(axis.text.x =  element_text(),
        axis.title.y = element_blank(), 
        plot.title = element_text(hjust = 0.5)) +
  labs(title = "Hours Worked") +
  geom_hline(yintercept = 0,  col = "grey46") +
  theme(legend.position="none") +
  coord_flip()

ghw
rm(dfhs.hw)

plots <- plot_grid(gmarst, 
                   gdchlt, 
                   grace, 
                   gexpvetst,
                   gind1990c, 
                   gocc2010c.1,
                   gocc2010c.2, 
                   ghw,  
                   ncol = 3, align="v")

ggsave('effects_highschool.png', path =
         paste0(mydir, "GenderWageGap/Paper_V4_short/figures/effectplots/"), plots, width=20, height=11.5, dpi=120)




==> figures/unconditionalgaps/unconditionalgap_OLS.R <==
##########################################
###### Compute unconditional wage gap ####
# and generate barplots for illustration # 
##########################################
rm(list=ls())
library(xtable)
library(ggplot2)
library(reshape2)
#library(RColorBrewer) # For colors of barplot
library(scales)

# wd
setwd("C:/Users/PuD/Dropbox/GenderWageGap/Paper_V7/figures/unconditionalgaps")


##############################################
############## bachelor Data ###############
# Load Highschool Data
load("C:/Users/PuD/Documents/Pippo/Promotion/DissundPapers/gendergap/analysis3/datapreprocessing/ACS2016Highschool.rda")
load("C:/Users/PuD/Documents/Pippo/Promotion/DissundPapers/gendergap/analysis3/datapreprocessing/ACS2016Bachelor.rda")

############################################
######### Highschool Data ##################
############################################

# Wage Ratios for bar plots

# 1) Unadjusted wage ratio  (approximate)

# Highschool
wage.HS.f <- mean(data2[data2$sex==T,]$lwwage)
wage.HS.m <- mean(data2[data2$sex==F,]$lwwage)

wratio.HS <- exp(wage.HS.f)/exp(wage.HS.m)
wratio.HS

# Exact ratio
wage.HS.f.ex <- mean(data2[data2$sex==T,]$wwage)
wage.HS.m.ex <- mean(data2[data2$sex==F,]$wwage)

wratio.HS.ex <- wage.HS.f.ex/wage.HS.m.ex
wratio.HS.ex

# Use a log-regression without covariates
reg0 <- lm(lwwage ~ sex, data2)
coef(reg0)

# 2) Adjusted wage ratio : Human Capital Specification (approxim.) (exclude industry, occupation and hours worked)
reg.HC.w <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data2[data2$sex==T,])
reg.HC.m <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data2[data2$sex==F,])

# create a model matrix corresponding to regression model and calculate means subsequently
reg.mat <- model.matrix(~yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data2[data2$sex==T,])
  
# List with female averages for the variables in the regression
mean.mat <- apply(reg.mat, 2, mean) 

# Wage ratio 
wratio.HS.HC <- exp(mean.mat%*%coef(reg.HC.w))/exp(mean.mat%*%coef(reg.HC.m))
wratio.HS.HC

# Use a log-regression with human capital covariates
reg1 <- lm(lwwage ~ sex + yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data2)
coef(reg1)[2]

# 3) Adjusted wage ratio: Full Specification (approxim.)
reg.full.w <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa +
                 ind1990c + occ2010c + hw, data=data2[data2$sex==T,])

reg.full.m <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa +
                   ind1990c + occ2010c + hw, data=data2[data2$sex==F,])

# create a model matrix corresponding to regression model and calculate means subsequently
reg.mat <- model.matrix(~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa+
                          ind1990c + occ2010c + hw, data=data2[data2$sex==T,])

# List with female averages for the variables in the regression
mean.mat <- apply(reg.mat, 2, mean) 

# Wage ratio 
wratio.HS.full <- exp(mean.mat%*%coef(reg.full.w))/exp(mean.mat%*%coef(reg.full.m))
wratio.HS.full

# Use a log-regression with human capital covariates + occ, ind and hw
reg2<- lm(lwwage ~ sex + yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa +
            ind1990c + occ2010c + hw, data=data2)
coef(reg2)[2]


#### Plot 

# prepare data set

df <- data.frame(gap = c(wratio.HS, wratio.HS.HC,  wratio.HS.full),
                 gaptype = c("Unadjusted", "Human capital", "Full specification"))
df$gaptype <- ordered(df$gaptype, levels =c("Unadjusted", "Human capital", "Full specification"))         

# Colors
cols <- c("Unadjusted" = "black", "Human capital" = "grey46", "Full specification" = "indianred")
#cols <- c("beta" = "indianred2", "lower" = "grey46", "upper" = "grey46")

ghs <- ggplot(data=df, aes(x=gaptype, y=gap, fill=gaptype)) + 
  geom_bar(stat="identity")+
  geom_text(aes(label=paste(round(gap,4)*100, "%")), vjust=-1, size=6)+
  ylim(c(0,0.95)) +
  xlab("") +
  ylab("Female-to-male log wage ratio") +
  theme_minimal() + 
  #scale_fill_hue(c = 130, l = 40) +
  #scale_fill_manual(values = c("#003366", "#CC0000", "#336600"))+
  scale_fill_manual(values = cols) +
  theme(legend.position="none", axis.text=element_text(size=15),
        axis.title=element_text(size=15), plot.title = element_text(hjust = 0.5)) +
  ggtitle("High school degree subgroup")

# dev.copy(png,'wageratios_HS.pdf')
# dev.off()

ggsave('wageratios_HS.pdf', ghs, width=8, height=7, dpi=150)




############################################
########### Bachelor Data ##################
############################################

# Wage Ratios for bar plots

# 1) Unadjusted wage ratio  (approximate)

# Bachelor
wage.BA.f <- mean(data1[data1$sex==T,]$lwwage)
wage.BA.m <- mean(data1[data1$sex==F,]$lwwage)

wratio.BA <- exp(wage.BA.f)/exp(wage.BA.m)
wratio.BA

# Exact ratio
wage.BA.f.ex <- mean(data1[data1$sex==T,]$wwage)
wage.BA.m.ex <- mean(data1[data1$sex==F,]$wwage)

wratio.BA.ex <- wage.BA.f.ex/wage.BA.m.ex
wratio.BA.ex

# Use a log-regression without covariates
reg0 <- lm(lwwage ~ sex, data1)
coef(reg0)


# 2) Adjusted wage ratio : Human Capital Specification (approxim.) (exclude industry, occupation and hours worked)
reg.HC.w <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data1[data1$sex==T,])
reg.HC.m <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data1[data1$sex==F,])

# create a model matrix corresponding to regression model and calculate means subsequently
reg.mat <- model.matrix(~yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data1[data1$sex==T,])

# List with female averages for the variables in the regression
mean.mat <- apply(reg.mat, 2, mean) 

# Wage ratio 
wratio.BA.HC <- exp(mean.mat%*%coef(reg.HC.w))/exp(mean.mat%*%coef(reg.HC.m))
wratio.BA.HC

# Use a log-regression with human capital covariates
reg1 <- lm(lwwage ~ sex + yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa, data=data1)
coef(reg1)[2]

# 3) Adjusted wage ratio: Full Specification (approxim.)
reg.full.w <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa +
                   ind1990c + occ2010c + hw + degfield, data=data1[data1$sex==T,])

reg.full.m <- lm(lwwage ~ yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa +
                   ind1990c + occ2010c + hw + degfield, data=data1[data1$sex==F,])

# create a model matrix corresponding to regression model and calculate means subsequently
reg.mat <- model.matrix(~yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa+
                          ind1990c + occ2010c + hw+ degfield, data=data1[data1$sex==T,])

# List with female averages for the variables in the regression
mean.mat <- apply(reg.mat, 2, mean) 

# Wage ratio 
wratio.BA.full <- exp(mean.mat%*%coef(reg.full.w))/exp(mean.mat%*%coef(reg.full.m))
wratio.BA.full

# Use a log-regression with human capital covariates + occ, ind and hw
reg2<- lm(lwwage ~ sex + yos + exp + exp2 + marst + speakeng + race + hispanic + vetstat + region + dchlt19 + dchlt5 + msa +
            ind1990c + occ2010c + hw, data=data1)
coef(reg2)[2]


#### Plot 

# prepare data set

df2 <- data.frame(gap = c(wratio.BA, wratio.BA.HC,  wratio.BA.full),
                  gaptype = c("Unadjusted", "Human capital", "Full specification"))

df2$gaptype <- ordered(df2$gaptype, levels =c("Unadjusted", "Human capital", "Full specification"))         

gba <- ggplot(data=df2, aes(x=gaptype, y=gap, fill=gaptype)) + 
  geom_bar(stat="identity")+
  geom_text(aes(label=paste(round(gap,4)*100, "%")), vjust=-1, size=6)+
  ylim(c(0.0,0.95)) +
  xlab("") +
  ylab("Female-to-male log wage ratio") +
  theme_minimal() + 
  #scale_fill_hue(c = 130, l = 40) +
  # scale_fill_manual(values = c("#003366", "#CC0000", "#336600"))+
  scale_fill_manual(values = cols) +
  theme(legend.position="none", axis.text=element_text(size=15),
        axis.title=element_text(size=15), plot.title = element_text(hjust = 0.5)) +
  ggtitle("Bachelor's degree subgroup")

ggsave('wageratios_BA.pdf', gba, width=8, height=7, dpi=150)





##############################################
## Merge Plots and align in a facet grid #####
##############################################

#windows.options(width=20, height=8)
#windows.options(reset=TRUE)

df$data = "High School"
df2$data = "Bachelor"

dfmerge = rbind(df, df2)

dfmerge$data = factor(dfmerge$data, levels = c("High School","Bachelor"))


gmerge <- ggplot(data=dfmerge, aes(x=gaptype, y=gap, fill=gaptype)) + 
  geom_bar(stat="identity")+
  geom_text(aes(label=paste(round(gap,4)*100, "%")), vjust=-1, size=6)+
  ylim(c(0.0,0.95)) +
  xlab("") +
  ylab("Female-to-Male Log Wage Ratio") +
  theme_minimal() + 
  scale_fill_hue(c = 130, l = 40) +
  # scale_fill_manual(values = c("#003366", "#CC0000", "#336600"))+
    facet_wrap(~data)+
  theme(legend.position="none", axis.text=element_text(size=15),
        axis.title=element_text(size=15), strip.text = element_text(size=15))


ggsave('wageratios_merge.pdf', gmerge, width=8, height=7, dpi=120)









